Teaching quantum computing with an interactive textbook

Quantum computing is a technology that promises to offer significant advantages during the coming decades. Though the technology is still in a prototype stage, the last few years have seen many of these prototype devices become accessible to the public. This has been accompanied by the open-source development of the software required to use and test quantum hardware in increasingly sophisticated ways. Such tools provide new education opportunities, not just for quantum computing specifically, but also more broadly for quantum information science and even quantum physics as a whole. In this paper we present a case study of one education resource which aims to take advantage of the opportunities: the open-source online textbook `Learn Quantum Computation using Qiskit'. An overview of the topics covered is given, as well as an explanation of the approach taken for each.

==> data/.ipynb_checkpoints/referral_analysis-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import csv\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as mtick\n",
    "\n",
    "def make_graph(view_dict,title=''):\n",
    "    \n",
    "    plt.rcParams.update({'font.size': 16})\n",
    "    plt.figure(figsize=(14,5))\n",
    "        \n",
    "    total_views = sum(list(view_dict.values()))\n",
    "    \n",
    "    x = range(len(view_dict))\n",
    "    y = []\n",
    "    l = []\n",
    "    for key in view_dict:\n",
    "        y.append(100*view_dict[key]/total_views)\n",
    "        l.append(key)\n",
    "        \n",
    "    plt.bar(x, y, tick_label=l,color=(0.0,0.0,0.9))\n",
    "    plt.xticks(rotation=90)\n",
    "    plt.gca().yaxis.set_major_formatter(mtick.PercentFormatter())\n",
    "    plt.title(title)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Much like the other notebook, we will dive into a csv and extract data. In this case you choose what csv to process."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "filename = 'states_referral_data.csv'\n",
    "\n",
    "data = {}\n",
    "with open(filename, 'r') as csvfile:\n",
    "    raw_data = csv.reader(csvfile, delimiter=' ', quotechar='\"')\n",
    "    \n",
    "    paths = []\n",
    "    for y,line in enumerate(raw_data):\n",
    "        line = line[0].split(',')\n",
    "        if y==0:\n",
    "            dates = [date[2::].replace('\"','') for date in line[2::]]\n",
    "        else:\n",
    "            path = line[1][2::].replace('\"','')\n",
    "            paths.append(path)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The first path will be the one with the single biggest number of views, so let's see what that is."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "qiskit.org/textbook/preface.html\n"
     ]
    }
   ],
   "source": [
    "max_path = paths[0].replace('https://','')\n",
    "print(max_path)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Since `max_path` will end up as a label in a graph, you can change it to be more human readable."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "max_path = 'Preface'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we group paths by type, such as those coming from within the textbook, those from search engines, etc. Paths that put commas in their URLs are banned!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "sources = {paths[0]:max_path}\n",
    "\n",
    "bads = ['localhost','yandex','mail.notes','rediff']\n",
    "searches = ['google','bing','yahoo','duckduckgo']\n",
    "\n",
    "\n",
    "for path in paths:\n",
    "    if True not in [bad in path for bad in bads]:\n",
    "        if path!=paths[0]:\n",
    "            if (True in [search in path for search in searches]) and 'classroom' not in path and 'android' not in path:\n",
    "                sources[path] = 'Search'\n",
    "            elif 'qiskit.org' in path:\n",
    "                if 'textbook' in path:\n",
    "                    sources[path] = 'Textbook'\n",
    "                else:\n",
    "                    sources[path] = 'IBM'\n",
    "            elif 'ibm' in path:\n",
    "                sources[path] = 'IBM'\n",
    "            elif path=='(none)':\n",
    "                sources[path] = 'None'\n",
    "            else:\n",
    "                sources[path] = 'Other'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next we extract the actual data, storing it in terms of how many referrals came from each type of source."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "data = {source:[0]*len(dates) for source in [max_path,'Textbook','Search','IBM','Other','None']}\n",
    "\n",
    "with open(filename, 'r') as csvfile:\n",
    "    raw_data = csv.reader(csvfile, delimiter=' ', quotechar='\"')   \n",
    "    for y,line in enumerate(raw_data):\n",
    "        for x,entry in enumerate(line[0].split(',')):\n",
    "            if x>1 and y>0:\n",
    "                path = paths[y-1]\n",
    "                if path in sources:\n",
    "                    try:\n",
    "                        views = int(entry.replace('\"',''))\n",
    "                        data[sources[path]][x-2] += views\n",
    "                        # forchecking what views came from where\n",
    "                        #if sources[path]=='Other':\n",
    "                        #    print(path,views)\n",
    "                    except:\n",
    "                        print(path)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally we make a function to average this over date ranges."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_total_views(von=None,bis=None):\n",
    "    \n",
    "    if von==None or bis==None:\n",
    "        date_range = range(len(dates))\n",
    "    else:\n",
    "        date_range = range(dates.index(von),dates.index(bis)+1)\n",
    "\n",
    "    total_views = {source:0 for source in data}\n",
    "    for source in data:\n",
    "        for d,views in enumerate(data[source]):\n",
    "            if d in date_range:\n",
    "                total_views[source] += views\n",
    "                \n",
    "    return total_views"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "A graph!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_graph(get_total_views(von='2020-09-01',bis='2020-11-25'),title='Referrals to Chapter 1, Sept/Oct/Nov 2020')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> data/.ipynb_checkpoints/section-views-analysis-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import csv\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as mtick\n",
    "\n",
    "def make_graph(view_dict,renorm=True,title=''):\n",
    "    \n",
    "    plt.rcParams.update({'font.size': 16})\n",
    "    plt.figure(figsize=(14,5))\n",
    "        \n",
    "    if renorm:\n",
    "        total_views = sum(list(view_dict.values()))\n",
    "    else:\n",
    "        total_views = 1\n",
    "    \n",
    "    x = range(len(view_dict))\n",
    "    y = []\n",
    "    l = []\n",
    "    c = []\n",
    "    for key in view_dict:\n",
    "        y.append(100*view_dict[key]/total_views)\n",
    "        l.append(key)\n",
    "        try:\n",
    "            chap = int(key[0])%2\n",
    "            if chap==0:\n",
    "                c.append((0.0,0.0,0.9))\n",
    "            else:\n",
    "                c.append((0.1,0.9,0.1))\n",
    "        except:\n",
    "            if key=='WiQ':\n",
    "                c.append((0.0,0.0,0.9))\n",
    "            else:\n",
    "                c.append((0.1,0.9,0.1))\n",
    "        \n",
    "    plt.bar(x, y, tick_label=l, color=c)\n",
    "    plt.xticks(rotation=90)\n",
    "    plt.gca().yaxis.set_major_formatter(mtick.PercentFormatter())\n",
    "    plt.title(title)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For each path in the data, assign a coordinate. These are of the form `(chapter,section)`. For the unnumbered chapters, 'What is Quantum?' uses -2, the preface is -1 and -3 is used for pages with no chapter. For the unnumbered sections, 0 is used for title sections and -1 for content not in the table of contents."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "sections = {\n",
    "    \n",
    "     '/textbook/what-is-quantum.html': (-2, 1),\n",
    "    \n",
    "     '/textbook/preface.html': (-1, 1),\n",
    "     '/preface.html': (-1, -1),\n",
    "    \n",
    "     '/textbook/ch-prerequisites/setting-the-environment.html': (0, 1),\n",
    "     '/textbook/ch-prerequisites/python-and-jupyter-notebooks.html': (0, 2),\n",
    "     '/textbook/ch-prerequisites/qiskit.html': (0, -1),\n",
    "    \n",
    "     '/textbook/ch-states/introduction.html': (1, 1),\n",
    "     '/textbook/ch-states/atoms-computation.html': (1, 2),\n",
    "     '/textbook/ch-states/representing-qubit-states.html': (1, 3),\n",
    "     '/textbook/ch-states/single-qubit-gates.html': (1, 4),\n",
    "     '/textbook/ch-states/case-for-quantum.html': (1, 5),\n",
    "    \n",
    "     '/textbook/ch-gates/introduction.html': (2, 1),\n",
    "     '/textbook/ch-gates/multiple-qubits-entangled-states.html': (2, 2),\n",
    "     '/textbook/ch-gates/phase-kickback.html': (2, 3),\n",
    "     '/textbook/ch-gates/more-circuit-identities.html': (2, 4),\n",
    "     '/textbook/ch-gates/proving-universality.html': (2, 5),\n",
    "     '/textbook/ch-gates/oracles.html': (2, 6),\n",
    "     '/textbook/ch-gates/basic-circuit-identities.html': (2, -1),\n",
    "     '/ch-gates/quantum-gates.html': (2, -1),\n",
    "    \n",
    "     '/textbook/ch-algorithms/': (3, 0),\n",
    "     '/textbook/ch-algorithms/defining-quantum-circuits.html': (3, 1),\n",
    "     '/textbook/ch-algorithms/teleportation.html': (3, 2),\n",
    "     '/textbook/ch-algorithms/superdense-coding.html': (3, 3),\n",
    "     '/textbook/ch-algorithms/deutsch-jozsa.html': (3, 4),\n",
    "     '/textbook/ch-algorithms/deutsch-josza.html': (3,4)                                   ,\n",
    "     '/textbook/ch-algorithms/bernstein-vazirani.html': (3, 5),\n",
    "     '/textbook/ch-algorithms/simon.html': (3, 6),\n",
    "     '/textbook/ch-algorithms/quantum-fourier-transform.html': (3, 7),\n",
    "     '/textbook/ch-algorithms/quantum-phase-estimation.html': (3, 8),\n",
    "     '/textbook/ch-algorithms/shor.html': (3, 9),\n",
    "     '/textbook/ch-algorithms/grover.html': (3, 10),\n",
    "     '/textbook/ch-algorithms/quantum-counting.html': (3, 11),\n",
    "     '/textbook/ch-algorithms/quantum-key-distribution.html': (3, 12),\n",
    "    \n",
    "     '/textbook/ch-applications/algs_for_apps_': (4, 0)                                    ,\n",
    "     '/textbook/ch-applications/apps_': (4, 0),\n",
    "     '/textbook/ch-applications/imp_': (4, 0),\n",
    "     '/textbook/ch-applications/hhl_tutorial.html': (4, 1, 1),\n",
    "     '/textbook/ch-applications/vqe-molecules.html': (4, 1, 2),\n",
    "     '/textbook/ch-applications/qaoa.html': (4, 1, 3),\n",
    "     '/textbook/ch-applications/satisfiability-grover.html': (4, 1, 4),\n",
    "     '/textbook/ch-machine-learning/machine-learning-qiskit-pytorch.html': (4,1,5),\n",
    "     '/textbook/ch-paper-implementations/vqls.html': (4, 2, 1),\n",
    "     \n",
    "    \n",
    "     '/textbook/ch-quantum-hardware/error-correction-repetition-code.html': (5, 1),\n",
    "     '/textbook/ch-quantum-hardware/measurement-error-mitigation.html': (5, 2),\n",
    "     '/textbook/ch-quantum-hardware/randomized-benchmarking.html': (5, 3),\n",
    "     '/textbook/ch-quantum-hardware/measuring-quantum-volume.html': (5, 4),\n",
    "    \n",
    "     '/textbook/ch-quantum-hardware/index-pulses.html': (6, 0),\n",
    "     '/textbook/ch-quantum-hardware/index-circuits.html': (6, 0),\n",
    "     '/textbook/ch-quantum-hardware/calibrating-qubits-openpulse.html': (6, 1),\n",
    "     '/textbook/ch-quantum-hardware/calibrating-qubits-pulse.html': (6, 1),\n",
    "     '/textbook/ch-quantum-hardware/accessing_higher_energy_states.html': (6, 2),\n",
    "     '/textbook/ch-quantum-hardware/transmon-physics.html': (6, 3),\n",
    "     '/textbook/ch-quantum-hardware/cQED-JC-SW.html': (6, 4),\n",
    "    \n",
    "     '/textbook/ch-ex/': (7, 0),\n",
    "     '/textbook/ch-ex/ex1.html': (7, 1),\n",
    "     '/textbook/ch-ex/ex2.html': (7, 2),\n",
    "     '/textbook/ch-ex/ex3.html': (7, 3),\n",
    "     '/textbook/content/ch-ex/': (7, -1),\n",
    "    \n",
    "     '/textbook/ch-appendix/': (8, 0),\n",
    "     '/textbook/ch-appendix/linear_algebra.html': (8, 1),\n",
    "     '/textbook/ch-prerequisites/linear_algebra.html': (8, 1),\n",
    "     '/textbook/ch-appendix/qiskit.html': (8, 2),\n",
    "     '/textbook/content/ch-appendix/': (8, -1),\n",
    "    \n",
    "     '/textbook/ch-demos/': (9, 0),\n",
    "     '/textbook/ch-ex/hello-qiskit.html': (9, 1),\n",
    "     '/textbook/ch-demos/piday-code.html': (9, 2),\n",
    "     '/textbook/widgets-': (9, 3),\n",
    "\n",
    "     '/textbook/search': (-3, -1),\n",
    "     '/documentation/search.html': (-3, -1),\n",
    "     '/textbook/using-the-textbook.html': (-3, -1),\n",
    "     '/documentation/getting_started.html': (-3, -1),\n",
    "     '/documentation/stubs/qiskit.circuit.library.PhaseEstimation.html': (-3, -1),\n",
    "     '/documentation/tutorials/circuits/1_getting_started_with_qiskit.html': (-3,-1),\n",
    "     '/documentation/tutorials/pulse/6_pulse_scheduler.html': (-3, -1),\n",
    "    \n",
    "    \n",
    "    \n",
    "    \n",
    "     '/ch-prerequisites/qiskit.html': (0, -1),\n",
    "     '/ch-prerequisites/python-and-jupyter-notebooks.html': (0, 2),\n",
    "    \n",
    "     '/ch-states/introduction.html': (1, 1),\n",
    "     '/ch-states/atoms-computation.html': (1, 2),\n",
    "    \n",
    "     '/ch-gates/basic-circuit-identities.html': (2, -1),\n",
    "     '/ch-gates/introduction.html': (2, 1),\n",
    "     '/ch-gates/proving-universality.html': (2, 5),\n",
    "    \n",
    "     '/ch-algorithms/teleportation.html': (3, 2),\n",
    "     '/ch-algorithms/superdense-coding.html': (3, 3),\n",
    "     '/ch-algorithms/deutsch-josza.html': (3, 4),\n",
    "     '/ch-algorithms/bernstein-vazirani.html': (3, 5),\n",
    "     '/ch-algorithms/simon.html': (3, 6),\n",
    "     '/ch-algorithms/quantum-fourier-transform.html': (3, 7),\n",
    "     '/ch-algorithms/quantum-phase-estimation.html': (3, 8),\n",
    "     '/ch-algorithms/grover.html': (3, 10),\n",
    "     '/ch-algorithms/quantum-counting.html': (3, 11),\n",
    "    \n",
    "     '/textbook/ch-applications/algs_': (4, 0),\n",
    "    \n",
    "     '/ch-quantum-hardware/error-correction-repetition-code.html': (5, 1),\n",
    "     '/ch-quantum-hardware/measurement-error-mitigation.html': (5, 2),\n",
    "     '/ch-quantum-hardware/randomized-benchmarking.html': (5, 3),\n",
    "     '/ch-quantum-hardware/measuring-quantum-volume.html': (5, 4),\n",
    "    \n",
    "     '/ch-quantum-hardware/calibrating-qubits-openpulse.html': (6, 1),\n",
    "     '/ch-quantum-hardware/accessing_higher_energy_states.html': (6, 2),\n",
    "    \n",
    "     '/ch-ex/ex1.html': (7, 1),\n",
    "     '/ch-ex/ex2.html': (7, 2),\n",
    "     '/ch-ex/ex3.html': (7, 3),\n",
    "    \n",
    "     '/ch-prerequisites/linear_algebra.html': (8, 1),\n",
    "     \n",
    "     '/ch-applications/vqe-molecules.html': (4, 1, 2),\n",
    "     '/ch-applications/qaoa.html': (4, 1, 3),\n",
    "     '/ch-applications/satisfiability-grover.html': (4, 1, 4),\n",
    "     '/ch-paper-implementations/vqls.html': (4, 2, 1),\n",
    "\n",
    "     '/search': (-3, -1),\n",
    "     '/textbook/': (-3, -1),\n",
    "     '/textbook/preface': (-1, 1),\n",
    "    \n",
    "    \n",
    "    \n",
    "     '/textbook/ch-states/writing-down-qubit-states.html':(1,-1),\n",
    "     '/textbook/ch-states/pauli-matrices-bloch-sphere.html':(1,-1),\n",
    "     '/textbook/ch-states/unique-properties-qubits.html':(1,-1),\n",
    "     '/textbook/ch-states/states-many-qubits.html':(1,-1),\n",
    "     '/ch-states/unique-properties-qubits.html':(1,-1),\n",
    "     '/ch-states/writing-down-qubit-states.html':(1,-1),\n",
    "     '/ch-states/states-many-qubits.html':(1,-1),\n",
    "     '/ch-states/pauli-matrices-bloch-sphere.html':(1,-1),\n",
    "    \n",
    "     '/textbook/ch-gates/quantum-gates.html':(2,-1),\n",
    "     '/textbook/ch-gates/standard-gate-set.html':(2,-1),\n",
    "     '/textbook/ch-gates/fun-matrices.html':(2,-1),\n",
    "     '/ch-gates/standard-gate-set.html':(2,-1),\n",
    "     '/ch-gates/fun-matrices.html':(2,-1),\n",
    "\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Extract the data and put it into `data`, for which `data[coord][date]` is the number of views for the specified section at the specified date. Also create `paths` (a list of paths we include), `not_included` (a list of paths we ignore because they are hardly worth borthering with) and `dates` (a list of gates)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Note that 0.3409601013968472 % of views have been ignored\n"
     ]
    }
   ],
   "source": [
    "data = {}\n",
    "with open('section_views_data.csv', 'r') as csvfile:\n",
    "    raw_data = csv.reader(csvfile, delimiter=' ', quotechar='\"')\n",
    "    \n",
    "    paths = []\n",
    "    ignore = []\n",
    "    for y,line in enumerate(raw_data):\n",
    "        line = line[0].split(',')\n",
    "        if y==0:\n",
    "            dates = [date[2::].replace('\"','') for date in line[1::]]\n",
    "        else:\n",
    "            path = line[0][1::]\n",
    "            paths.append(path)\n",
    "            if path not in sections:\n",
    "                ignore.append(path)\n",
    "\n",
    "data = {section:[0]*len(dates) for section in sections.values()}\n",
    "ignored_views = 0\n",
    "total_views = 0\n",
    "with open('section_views_data.csv', 'r') as csvfile:\n",
    "    raw_data = csv.reader(csvfile, delimiter=' ', quotechar='\"')   \n",
    "    for y,line in enumerate(raw_data):\n",
    "        for x,entry in enumerate(line[0].split(',')):\n",
    "            if x>0 and y>0:\n",
    "                views = int(entry.replace('\"',''))\n",
    "                if paths[y-1] not in ignore:\n",
    "                    coord = sections[paths[y-1]]\n",
    "                    data[sections[paths[y-1]]][x-1] += views\n",
    "                else:\n",
    "                    ignored_views += views\n",
    "                total_views += views\n",
    "\n",
    "                \n",
    "print('Note that', str(100*ignored_views/total_views)+' %','of views have been ignored')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now some functions to get some data: views on chapters, views on sections and the ratio of views for sections 2.5 and 1.2."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_chapter_views(von=None,bis=None):\n",
    "    \n",
    "    if von==None or bis==None:\n",
    "        date_range = range(len(dates))\n",
    "    else:\n",
    "        date_range = range(dates.index(von),dates.index(bis)+1)\n",
    "\n",
    "    chapter_views = {section:{str(chapter):0 for chapter in ['Misc','WiQ','Pref']+list(range(0,10))} for section in ['main','title','misc','total']}\n",
    "    misc = 0\n",
    "    for coord in data:\n",
    "        for d,views in enumerate(data[coord]):\n",
    "            if d in date_range:\n",
    "                chapter = str(coord[0])\n",
    "                if chapter=='-2':\n",
    "                    chapter = 'WiQ'\n",
    "                elif chapter=='-1':\n",
    "                    chapter = 'Pref'\n",
    "                elif chapter=='-3':\n",
    "                    chapter = 'Misc'\n",
    "                if coord[1]>0:\n",
    "                    chapter_views['main'][chapter] += views\n",
    "                elif coord[1]==0:\n",
    "                    chapter_views['title'][chapter] += views\n",
    "                else:\n",
    "                    chapter_views['misc'][chapter] += views\n",
    "                chapter_views['total'][chapter] += views\n",
    "    for section in ['main','total']:\n",
    "        chapter_views[section].pop('Misc')\n",
    "                \n",
    "    return chapter_views\n",
    "\n",
    "def get_section_views(von=None,bis=None):\n",
    "    \n",
    "    if von==None or bis==None:\n",
    "        date_range = range(len(dates))\n",
    "    else:\n",
    "        date_range = range(dates.index(von),dates.index(bis)+1)\n",
    "    \n",
    "    section_names = {}\n",
    "    for path in sections:\n",
    "        coord = sections[path]\n",
    "        if coord[1]>0:\n",
    "            section_names[coord] = '.'.join([str(part) for part in coord])\n",
    "    section_names[-2,1] = 'WiQ'\n",
    "    section_names[-1,1] = 'Pref'\n",
    "\n",
    "    section_views = {}\n",
    "    for coord in section_names:\n",
    "        section = section_names[coord]\n",
    "        section_views[section] = 0\n",
    "        for d,views in enumerate(data[coord]):\n",
    "            if d in date_range:\n",
    "                section_views[section] += views\n",
    "        \n",
    "    return section_views\n",
    "\n",
    "def get_read_ratio(von=None):\n",
    "    \n",
    "    if von==None:\n",
    "        date_range = range(7,len(dates)-7,7)\n",
    "    else:\n",
    "        date_range = range(dates.index(von),len(dates)-7,7)\n",
    "    \n",
    "    read_ratio = {}\n",
    "    full_data = {(1,3):{},(2,5):{}}\n",
    "    for d in date_range:\n",
    "        full_data[1,3][dates[d]] = 0\n",
    "        full_data[2,5][dates[d]] = 0\n",
    "        for j in range(7):\n",
    "            full_data[1,3][dates[d]] += data[1,3][d+j]/7\n",
    "            full_data[2,5][dates[d]] += data[2,5][d+j]/7\n",
    "        read_ratio[dates[d]] = full_data[2,5][dates[d]]/full_data[1,3][dates[d]]\n",
    "            \n",
    "    return read_ratio, full_data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here's some data for the ratio of views for 2.5 and 1.2 (the main linear section). First is the ratio over time, and the second is the number of views for 1.2.\n",
    "\n",
    "Interesting anticorrelation seen here: peaks in views are dips in ratio."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "read_ratio,full_data= get_read_ratio(von='2020-07-06')\n",
    "make_graph(read_ratio,renorm=False,title='Weekly completion rate for Sections 1.3 to 2.5')\n",
    "make_graph(full_data[1,3],title='Weekly average views for Section 1.3')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Spring semester"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_graph(get_chapter_views(von='2020-03-01',bis='2020-05-30')['total'],\n",
    "           title='View share for chapters, Spring 2020')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA1UAAAFjCAYAAADVQyFfAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABRXklEQVR4nO3dd7gkVZn48e/LkFQEJKiIwqCwiuiKOi7qShADoC5iQgRBQEEQAyvmwCKCYfWHqGRFwAgChnVNCJJWER0QXRBZQYIOA5IkSxje3x/nNFPU9L23b1ffuRO+n+epp2+fPqdOVXV13XrrnDoVmYkkSZIkaTjLTPcCSJIkSdLizKBKkiRJkjowqJIkSZKkDgyqJEmSJKkDgypJkiRJ6sCgSpIkSZI6MKiStEiJiF0jIiNi1+lelmEtCevQExEvj4jzI+K2uk6HTvcyLSoiYmbdJsdP97IsKer2PGu6l0OSJsugStKUiIhv1ROk106Q7yk13/8urGXTYCLiScB3gCcAxwAfA34yrQu1kEXEVRFx1XQvx8ISEf8cEV+LiGsi4t6I+HtEXFZ/z7tN9/ItTBGxdkTsGxGnNbbHdRFxakRsMk65DSLi2xFxQ0TcHRG/j4i3R8QyrXzLRcRrIuKEiLg0Iu6IiNvrRYy9I2LGGPNfISL2j4j/i4h/RMTciPhyRDx21NtA0uCWne4FkLTE+gqwA7ArcMo4+Xonal+pr98FfgXMnbIl06C2BJYH3p2ZJ073wiyC5gAbArdO94KMQkRsBfwX5dzgNOBk4D7gn4CtgBcCx03xYmwI3DXFdQzqHcD7gSso2+MGYANgO2C7iNgxM09qFoiIpwK/BB4OfJuyj2wDfBH4Z2DPRvYnUY6NdwBnULb9KsC/AUcAL4uIbTMzG/NfBvg+5fs4n3LR40mU4+hLImKTzLxudJtA0qAMqiRNlTOAa4CtIuKx/f7R1yuxO1NO3L4OkJm3soScpC4B1qqvnqT1kZn3AX+c7uUYoSMoPVi2zMyzmx9ExLKUoGpKZeaitD1/DWzRZ1tsSjm+HRkR38vMexofH0kJjF6emT+q+T8C/BjYIyK+mZln1by3A/sAJ2TmnY357wecBbwCeC0luO15EyWgOhHYsRdw1VbErwCfrnkkLWR2/5M0JTLzAeB4ysWbncfItjXlxP0HmXkDjH8/UkS8MCJ+FBE31W4vf4iID9QTvl6ejWv5T7XKvqWm/6WVvkpE3B8R35tonSJixYh4X0T8b+2mc0dE/Dkivl67yvUr89KI+GVE3FmX+4SIWL1Pvt0j4r8i4uqIuCciboyI70fErD55H9xGEfHKOv87IuKiRp7HRsQX6vLdExHX1+Vcb4D1nBkRSenuB3BmrS8jYmYj36si4ty6Le6MiNkR8ZZhlnecZXldreOG+p3PqfvAS/rknXD/aORdJiL2qMtyW13+SyPicxHxqMY2WBdYt7H+GREHNLdT9LmnKiI2j4ifRsQtUbqAXVz3neVa+bbozTMiZkXEz+r2vDUivtvc3o0ysyLiOxHxl/rd/i0izouIt0+0PcfZzo8Gnghc0g4iADLz/sz8WatM83t9TURcUNd1bkR8MSJWaeV/cHtFxEZ1/765pq1a8yxwT1VEnFXTl6vb6cq63v8XEW8bY32eFKWb3q31+z0tIp5R637IfjyWzPzOGNviXOBM4FHA0xt1/hOwGXBmL6Cq+e8DPlTf7tlIn5OZRzQDqpp+J3BIfbt5q/o96usHmi1YmXkc8Afg9RHxyInWTdLoGVRJmkrHAUnpAthPu+vfmOoJ4xnALEr3l8MpV3o/Selm0/N74BZgi9YselfZHx8R6zfSNwVmUK4MT+RrlCvBtwJfAo4CLqB079mwT/5tgR8A11KuYF8B7FKXv+1wYA1KN6PPAacDLwX+JyKeO8byvJ7SfWhuLX8GlHs66nLtA1wCfIFyErg98OsYIwBs+DsloOqdUJ5Q33+sfkZEvI/S9ejJ9fOjgTWBL0XE4ZNZ3rFExD6U73Yt4CTmb5ded7Rm3kH3j14XqlMp94k9DvgqpZXmj5ST3nUb26DXcvqxxnTWBMu9A/Bz4Hl1fb8IBGXf+U5ERJ9izwHOAe6lbMvZlG5mp0fEio15PxP4BWX/Ph34f8D36vy7tFDcCswD1oqIR0yy7GuBb1JO6g8FrgbeDvwsIpbvk3994DxKUPIVSiv1vAHq+RawO+U3ciywGnB4ROzRzBQRT6Bso1dT9vvD6vzPASa8qDCg++rr/Y20LerraX3y/wa4iQWDpIHnX/eDTYDLMvPqPmV+AqwAjHW8kDSVMtPJyclpyibKiW4C/9JKXx24h3LPwYxG+q41/66NtI0oJxm/AlZppAflhCmB1zbSv1fzP7KRNqexLHs00j9b0zaeYD1WAR4Avtvns+VbdfXW4T7gXxvpMygneQk8tzWP9frMd0NKYHB6K703/3mU7kntcufVbbtZK/15dZn+e8Dv7oBazxat9PUpJ3tzgMc20h8JXFzLbD7o8o5T/4W1jof3+Wz1DvvHO2vaj4AV+nzPKzXeXwVcNcbyzazzOb5V/lbgTmDDRvpylCAogTc10reoaQm8vjX/r9b0HRpph9S0Z4y3TYaZKPczJiU4ehfwTGDZcfLv2lj2F7W2e2/Z9+uzvRLYf4x5JnBWK+2smv4rYOVG+pPr9/7HVv5v1PzvaKXv36h/ZofttA7wD8rFkuax6zN13q8Zo9yv6ucL7M998v6o5n1Zaz9PSst+vzJ71c/f1mU/cHJyGm6ypUrSVOu1Qu3aSt+REox8NTMnukr9Vko3wndmuecKgMxMSreapAyK0XNWzb8pPNgt53GUFpWreOi9IVtQWrZ+P8EyJOVk8e4FPsi8NzNv71Pmm5n5i0a+eXUZoLRMNOdxZZ/5XkoJwjYd44r/d3P+/RkARMSzKFeqj83Mc1rzO4/SirNNu2vWJO1ECRA/m4175eo2OKC+7ddqssDyDuBe+rRiZOZNjbeT3T/2pgSF++RD74chM2/NzDsmuYxN2wErA1+u319vvvcBH6hv+22bc7I16AHzfzvPaWem/354U598k7EH5d6fDSktThcCt9fud2/p142y+llmPtjqWLf7Ryjf2y598s+ltCBO1gcz87ZGPZdRWqSe3OvyFhErAK+hBONHtsp/Frh5iHofVLtvfo3SIvT+1rGr95sa657QW1v5xqpjT0rr98+z0Y1wVPOXNDUcqELSVPsO5Z/9DhHx742T2IG7/lG6vCTwioh4WZ/P7wae0nh/Vn19IeWK7xb1/Zn1762h3E8FbExpuXlgvAXIzNsi4ifAGyLi8ZTWsLOBi8YJCi/ok/bX+rpqM7F2SfxQXebHUQLOptVZcETE2X3m3xvqee3evT8ta1G6fm8wRvlBPKO+LnC/CfO3/TP6fDbZ+k4CPgVcHBEn1nmfl5nt0eEG3j8iYqX696X9AtkRGHPbZObsiLiD/ttm0H3lZEor0q8i4luU1tdzs96T2EVm3kgZcW5Dym/kOcDzKV3WNgd2joitMvMfraLn9pnXNRFxDfC0iJjR+o38vgaZkzXRNrqd8t2uAMzOzGbXPDLzrij38W05RN29bqPHU+6bOiYzvzbMfCao4xWU1tWrgDeOev6Spo5BlaQplZl315O/vShX8U+KiH+mdC36n8z80wCzWY3SSvTRcfI07wPp3VfVa5HaAvhzZv6l3gS/W0Q8hdKNbdD7qaDcO/IR4A2Ue1kAboqII4CP9zlRvI0F9U70HnwGTb0H6teU7nOnU7ph3UHpbrgd5SR8hT7zur5P2mr1dds6jWWy9800rTxW/Zl5Y0Tc38jT1G95x/OflJaFvSjb/SPAPRFxCqVbWW9+k9k/elfxr53ksgxqzG3TSF+3T/pA+0pmnhcRW1IC8LcAbwMyIs4B3pOZwwbKD6otbA+2skXEZpR7pjar9R3SKvK3MWZ1PeUeppV4aOvKZPeD3nINso16gzSMFWSOtazjqgHVVygt7CdQWjvbJmop6qX3Ww/qBYHePYcvzMz2RZRB5+/oqdI0sPufpIWh3QVwMq1UUE5CEnhEZsYY04M3oNdWp3OAjWtr1BbMD5x6r1swvwWrlzauzLwzMz+YmTMpLT1vpXQz+ijlhH9Y+1KutO+SmVtn5rszc//MPIDxn9eVfdJ6J2x7j7OtIvuMajYJvToe0/4gysiGy9L/xLHf8o4piy9l5rOBRwOvowwCsBMPHXxiMvtH74TzcZNZlkkYc9s00vueVA8qM8/OzK0oAz28mDIox/OBn0TEGl3mPUZ95zA/YO03rPqjxyj6GMqFgXZ3ykntB5PU64a75hifj7WsY6oB1XGUbpvfAHYfo2W7d4Fogz7zCMpFnGuzNdpf/fzllFb9GylD2l/VZ/5/pmzPBebfqneQC1WSRsygStKUy8zfUAYweGkdyngnyonWt8cr1/BrSkvEv0yi2rMoV6/3oHR5O7MuyzWUk5MXMvj9VAvIzMsz85g6nwcYv1VoIr3R+P6rmVhH+3rWJOf16/o6lSOAXVRfN+vz2eatPCORmTdk5imZuW2d92aN+8IG3j/q/VKXAhsMMqw25b6gGRPmmu+i+rrAtqn3u63EiLZNZt6VmWdk5jsooxeuDvzrKObdRy8w6jdy4abthIhYhzKgw8UD3DM5Sn+kDNIyq30PWEQ8jNLdd2CNgGoXyrOh3jROV+HehYqX9vnsOZTvZ4GLGTWgOpUyOuALM/OKfjPPzLsp+/qTI6Jfa+fWlHU/f8wVkjRlDKokLSxfoRxzvkG5ivztfldsx3AE5eT2ixGxQAtDRDym3gfSdFZ9fV/rfe/vF1NOsM6Z6H6qWseaEbFRn48eTVmv9n0mk3FNfX3whLhe2f4kk7yynpnnU068do6I7dqf12f9vGD4RQVKV7B5wHuiPN+oN++VmD9QxVc71kFEbN4n7WGUbk73M38Ai8nuH0dSWtMObw8AEhEr1/XouRlYozms+QS+T2mJeksdIKU332Up94dBh20TEc+rgzG09VrG/tHI23uO1PEDzPcREfGhiFitz2cPp9zHBfA/fYq/JCJe1Er7OCUY7bwfTEa9Z/O7wNqUluSmdzO/e+yEGl3+dqHcy/bG8QLEOnDGOcALm/f21cEtDq5vv9SqYxtKQHULpYVqolamY+rrp5pD80d5+O9TgZPG6CYpaYp5T5WkheXrlOf0PL++H7TrH5n5vxHxDsoN3P8XET+k3Mj9KEqXmk0p3ZMubRTr3Ve1JnBFZv618dlZlOfd9P4exNrAbyPit8D/Uu7JeTTlnqdkwftMJuNoSpfI70TESZQuaptS7kc5iwWfuTWRHSktc9+NiP8BfksJQtat872Zhw7sMSmZeXlEfIjyff4+Ik6mDG39Ksqw2Ud07F7Y8/2I+DvlyvvVwIqUUdHWAw7rjdI3xP5xOPAi4JU1/w+AuygPv90GeAHzW5N+Tnn21Y8j4lzKaITntEdW7MnMWyNiL8r+/pv6fd4CvJwyJPZ/0y3QeD+wRb2H6sq6PJvUdbywLm9P78LpQwZsGEPvxP+AiPgF5fdzJ6Wb5Mspz1D7LeWZW20/BH4UEd+mDBzxwrpMs8fIP9U+QPl+vxgRL6Z87xtTLlqcS9lWE15IoQzB/iZKK93/AR+NBR8xdnyrq97ewC8pv71vU44TWwP/TBkR8sxexnpf53cp90ueRRkEpz3/izLze433J1Ce97YDsF69R/SJlBEP/0LZPyRNh1wExnV3cnJaOibKFdmk9VyZVp5daT2nqvHZ8yhXjOdSTiavozz7ZX9gnT75v1fn9eVW+uOZ/7yajQdc9lWB/6B035lL6WbzF0rLxAsmsQ5b1M8OaKW/iHIydjulG9CplHskjqf1XJ3x5t/IszqlpesPlNHvbqOcXB5L45lCE6zzAfR5TlXj81dTWi7uoAQlF9B4BthklneM+e9N6RJ5FaUF5oZa385AdNk/KK0oe1MeynpnXYc/UAYgWbWRbyVK68C1lODkwe+OPs+pan3PP6U8RPgflIcwvx9YbpD9Yaz5Ux56fAJwWd1XbqUEQB+m8Qynmrf3TKsXD7Ctl6EElF+o3+P1lED5lrpf7gc8bKzvlXJSf0Hd166nBLirTLQ+fZYjGeM5VWPkP54+z52iBNPfpez3t1HuxXsG5WHcCTxqgG3Sm/d40wK/DcrDqU+m3B/1D0rX53cAy4zx3Y839du3VqDs03+iHIeuo/yu15rM78vJyWm0U2RO5f2ikiRpOkTErynByCYTZh5u/rtS7jfaLTOPn4o6RikiZgBXUB6+O+kBKyRpPN5TJUnSEqbeB/VMhnvI7mIvItbqk/xeShfY7y/kxZG0FPCeKkmSljBZHpC83HQvxzS6tLbU9e6j+xfKiJjXM38wFUkaGYMqSZK0pDmaMsDGJsDDmX/f0YGZOWc6F0zSksl7qiRJkiSpA++pkiRJkqQO7P4HrLHGGjlz5szpXgxJkiRJi6gLLrjgxsxcs99nBlXAzJkzmT179nQvhiRJkqRFVERcPdZndv+TJEmSpA4MqiRJkiSpA4MqSZIkSerAoEqSJEmSOjCokiRJkqQODKokSZIkqQODKkmSJEnqwKBKkiRJkjowqJIkSZKkDgyqJEmSJKkDgypJkiRJ6mDZ6V4Ajc7ac9eeVP45a82ZoiWRJEmSlh62VEmSJElSBwZVkiRJktSBQZUkSZIkdWBQJUmSJEkdGFRJkiRJUgcGVZIkSZLUgUGVJEmSJHVgUCVJkiRJHRhUSZIkSVIHAwVVEfH4iPhiRJwXEXdFREbEzFaeWRFxTET8sea5JiK+ERHrDbowEbFHLX9PRFwWEXv1ybNjRFwRETdHxJci4mGtz2dGxO0Rscmg9UqSJEnSsAZtqVof2B64BTh3jDw7ABsBXwC2AT4APAuYHRFPmKiCiNgDOBo4FdgaOBk4IiL2buT5J+AE4MvArrWe97dm9Xngm5l5/oDrJkmSJElDW3bAfOdk5mMAIuItwEv75Pl0Zt7QTIiIXwBXAnsA+48184hYFjgY+FpmfrgmnxkRjwM+HhFfzsz7gJcAf8rMT9ZyGwKvBg6o718BPB948oDrJUmSJEmdDNRSlZkPDJDnhj5pVwM3AGtPUPx5wJrA11vpXwNWB15Q3y8P3N34/C5gRYDaDfALwHsz8+aJlleSJEmSRmFKB6qoLUmPBi6dIOtG9fXiVvol9fWp9fV84BkR8ZLairUb8Kv62YeAOZTugZIkSZK0UAza/W/Sape+oygtVcdOkH21+npLK/3m5ueZ+cuI+DxwWk3/HXBARGwA/Dvw3MzMrssuSZIkSYOaypaqwyj3N70xM9vB0tAycz9KV8H1gWdm5txa15GZeXFEvD4iLo2ImyLipIhYrd98ImLPiJgdEbNvuGGBnouSJEmSNJApCaoi4lPAnsDumXnaRPmZ30L1qFZ6LyB6yD1SmXljZl6RmRkRr6N0D/xY7W74VeAdwExgZcpogAvIzGMyc1ZmzlpzzTUHWS1JkiRJWsDIg6qI+DBlmPN3ZubXBizWu3dqo1Z6716qP4xR10rA54B9M/MO4MXAxZl5embeDhxBGZ5dkiRJkqbESIOqiHgncBDw4cw8bBJFzwNuBHZqpb+R0kr1izHKHQD8PjNPbaQ9ovH3SkBMYjkkSZIkaVIGHqgiIl5b/3x2fd0mIm4AbsjMsyNiB+BQ4CfAzyPiuY3it2XmHxrzuhy4OjNfBJCZ90XERykP+50DnA5sCewOvCMz7+2zPE+jdDHcuJH8c+DQiNgf+DXwEeYPaiFJkiRJIzeZ0f9Obr0/or6eDWxB6WYX9bXd5a6Xp1nvjGaGzDwqIhLYD3gvcA3w9sw8gv4OBz6bmX9uzOOSiNiV0oL1HuAM4F0TrpkkSZIkDSkcgRxmzZqVs2fPnu7F6GztuRM9Y/mh5qw1Z4qWRJIkSVqyRMQFmTmr32dT+vBfSZIkSVrSGVRJkiRJUgcGVZIkSZLUgUGVJEmSJHVgUCVJkiRJHRhUSZIkSVIHBlWSJEmS1IFBlSRJkiR1YFAlSZIkSR0YVEmSJElSBwZVkiRJktSBQZUkSZIkdWBQJUmSJEkdGFRJkiRJUgcGVZIkSZLUgUGVJEmSJHVgUCVJkiRJHRhUSZIkSVIHBlWSJEmS1IFBlSRJkiR1YFAlSZIkSR0YVEmSJElSBwZVkiRJktSBQZUkSZIkdWBQJUmSJEkdGFRJkiRJUgcGVZIkSZLUwUBBVUQ8PiK+GBHnRcRdEZERMbNPvhUj4jMRMTci7q75Nxt0YSJij4j4Y0TcExGXRcReffLsGBFXRMTNEfGliHhY6/OZEXF7RGwyaL2SJEmSNKxBW6rWB7YHbgHOHSffscAewP7AK4C5wE8jYuOJKoiIPYCjgVOBrYGTgSMiYu9Gnn8CTgC+DOwKbAO8vzWrzwPfzMzzB1gvSZIkSepk2QHznZOZjwGIiLcAL21niIhnADsCu2fmcTXtbOAS4EBg27FmHhHLAgcDX8vMD9fkMyPiccDHI+LLmXkf8BLgT5n5yVpuQ+DVwAH1/SuA5wNPHnC9JEmSJKmTgVqqMvOBAbJtC9wHnNQodz9wIrBVRKwwTtnnAWsCX2+lfw1YHXhBfb88cHfj87uAFQFqN8AvAO/NzJsHWF5JkiRJ6myUA1VsBFyZmXe10i+hBEPrT1AW4OI+ZQGeWl/PB54RES+prVi7Ab+qn30ImEPpHihJkiRJC8Wg3f8GsRrlnqu2mxufj1eWPuUfUjYzfxkRnwdOq+m/Aw6IiA2Afweem5k52QWXJEmSpGEtdkOqZ+Z+lK6C6wPPzMy5wGHAkZl5cUS8PiIujYibIuKkiOgbzEXEnhExOyJm33DDDQtxDSRJkiQtSUYZVN0CPKpPei+oGe8+p14LVbt837KZeWNmXpGZGRGvo3QP/FgduOKrwDuAmcDKlNEAF5CZx2TmrMycteaaa46zaJIkSZI0tlEGVZcA60XEw1vpTwXuBS6foCzMv7eqWRbgD/0KRcRKwOeAfTPzDuDFwMWZeXpm3g4cQRmeXZIkSZKmxCiDqh8AywGv6yXUodJfD5yWmfeMU/Y84EZgp1b6GymtVL8Yo9wBwO8z89RG2iMaf68ExCALL0mSJEnDGHigioh4bf3z2fV1m4i4AbghM8/OzN9GxEnAoRGxHHAlsDewHq1gKSIuB67OzBcBZOZ9EfFRysN+5wCnA1sCuwPvyMx7+yzP04A9gY0byT+v9e8P/Br4CPMHtZAkSZKkkZvM6H8nt94fUV/PBraof+9GeYjvQcCqlNH5ts7MC/vUO6OZkJlHRUQC+wHvBa4B3p6ZR9Df4cBnM/PPjXlcEhG7Ulqw3gOcAbxroLWTJEmSpCGEI5DDrFmzcvbs2dO9GJ2tPXftSeWfs9acKVoSSZIkackSERdk5qx+ny12Q6pLkiRJ0qLEoEqSJEmSOjCokiRJkqQODKokSZIkqQODKkmSJEnqwKBKkiRJkjowqJIkSZKkDgyqJEmSJKkDgypJkiRJ6sCgSpIkSZI6MKiSJEmSpA4MqiRJkiSpA4MqSZIkSerAoEqSJEmSOjCokiRJkqQODKokSZIkqQODKkmSJEnqwKBKkiRJkjowqJIkSZKkDgyqJEmSJKkDgypJkiRJ6sCgSpIkSZI6MKiSJEmSpA4MqiRJkiSpA4MqSZIkSerAoEqSJEmSOjCokiRJkqQODKokSZIkqYORBlUR8a8RcVpE/C0ibo+ICyNi9wHKLRMRH4yIqyLiHxHxu4h4TZ98+0XEXyPi+oj4ZEQs0/p8k1rvzBGuliRJkiSNaWRBVUT8M3A6sBywB/Bq4DfAsRGx9wTFPw4cABwGbAP8Cjg5Il7WmP+WwKeAA4F9gX2AXRqfzwCOBD6RmVeNYp0kSZIkaSLLjnBeOwAzgH/LzDtq2s9qsLULJeBZQEQ8GngP8KnM/GxNPjMi1qcEUT+qadsAP8vMY2q5zWra8fXzvYGHAb15SJIkSdKUG2X3v+WB+4C7W+m3TlDPVrXs11vpXweeHhHrNebfnPddwIoAEfEYSmvX2zLzvqGWXpIkSZKGMMqg6vj6+oWIeFxErBoRewAvAj43TrmNgHuAy1vpl9TXp9bX84EXR8SzaivW6yjdBKG0Tv0wM8/suA6SJEmSNCkj6/6XmRdHxBbAd4G31eT7gL0y88Rxiq4G/D0zs5V+c+NzgJOA7YAL6vszKQHc5sArgKd0WX5JkiRJGsYoB6rYADiV0sL0b8CLgaOAoyJip67zz8x5mbk9sDawbmZuCdwLHA58JDOvj4h3RcSf6+iDR0XEw8ZZ3j0jYnZEzL7hhhu6Lp4kSZKkpdQou/99gtIy9YrM/O/MPCMz3wl8G/h8e/jzhluAVSMiWum9Fqqbm4mZeW1mXlPf7gv8AzgyIl5Cua/q1ZQuhf8CfGishc3MYzJzVmbOWnPNNQdeSUmSJElqGmVQ9XTgd30Givg1sDrw6DHKXQKsADypld67l+oP/QpFxOOBjwB7Z+YDwNaU0QEvyswbgONqmiRJkiRNmVEGVdcBG0fE8q30TSitSTcvWASAn1BauNpdBN8IXJyZV45R7lDgG5n5m0baIxp/rwS0W78kSZIkaaRG+Zyqw4CTgR9ExBGU4c+3Bd4AfC4z7wWIiPuBEzLzzQCZ+beIOAT4YETcDlwIvB7YspZfQERsBWwKPLmRfDrwroh4G3At8A7mj0goSZIkSVNilKP/nRIRLwPeD3yZ8gypK4B9gKMbWWfUqenDwB3Au4DHApcB22fmf7friYgVKAHcezPz7436fxwRH6LcR/Vw4HvAQaNYN0mSJEkaSyw4kvnSZ9asWTl79uzpXozO1p679qTyz1lrzhQtiSRJkrRkiYgLMnNWv89GeU+VJEmSJC11DKokSZIkqQODKkmSJEnqwKBKkiRJkjowqJIkSZKkDgyqJEmSJKkDgypJkiRJ6sCgSpIkSZI6MKiSJEmSpA4MqiRJkiSpA4MqSZIkSerAoEqSJEmSOjCokiRJkqQODKokSZIkqQODKkmSJEnqwKBKkiRJkjowqJIkSZKkDgyqJEmSJKkDgypJkiRJ6sCgSpIkSZI6MKiSJEmSpA4MqiRJkiSpA4MqSZIkSerAoEqSJEmSOjCokiRJkqQODKokSZIkqQODKkmSJEnqYEqCqoh4WUScExF3RMRtETE7IracoMyKEfGZiJgbEXdHxHkRsVkrz4yI+HRE/C0i/hIR+/aZz/YRcW1ErDzi1ZIkSZKkBYw8qIqItwLfBy4AXgW8DjgZePgERY8F9gD2B14BzAV+GhEbN/K8CXgr8E7gYOCzEbFFo+6VgEOA/TLztu5rI0mSJEnjW3aUM4uImcChwHsz89DGRz+doNwzgB2B3TPzuJp2NnAJcCCwbc26DfDNzDyx5nllTTurfn4A8MfM/FbnlZEkSZKkAYy6pWp34AHgqEmW2xa4Dzipl5CZ9wMnAltFxAo1eXng7ka5u4AVASLiacBewD5DLbkkSZIkDWHUQdULgD8CO0TEFRFxf0RcHhETBTobAVdm5l2t9EsogdT69f35wGsiYv2IeDbwUuBX9bMjgEMz87KRrIkkSZIkDWCk3f+Ax9XpM8CHgCso91QdFhHLZubnxyi3GnBLn/SbG58DfJESSP2pvj8ROCkidgEeT7nPSpIkSZIWmlEHVcsAjwR2zczv1LSf13utPhgRX8jMHHbmmXk7sEVErAvcm5lzI2JVShC3O3BPRBxMGdAigOOBj2bmA+15RcSewJ4A66yzzrCLJEmSJGkpN+rufzfV15+10k8DHgOsNUa5W4BH9UnvtVDd3EzMzKszc259ezDwy8z8IfBm4I3AppSuiDsDu/WrMDOPycxZmTlrzTXXHHuNJEmSJGkco26pugR47jifL9Bi1Cj3qoh4eOu+qqcC9wKX9ytU76vaGXhaTdoaOCUzr6yfn1zTjh14DTQpEXMnztSQOVZcLUmSJC2eRt1S9d36ulUrfWvgr5l53RjlfgAsR7n/CoCIWBZ4PXBaZt7TLhARy1AGpzgoM69pfPSIxt8rUboBSpIkSdKUGHVL1Y+AM4GjI2IN4M+UQOml1G549X6oK4ADM/NAgMz8bUScBBwaEcsBVwJ7A+sBO41R1x6UAOpzjbTTgU9HxLn1/Y7AfqNbPUmSJEl6qJEGVZmZEbEd8EngY5T7pP4I7JSZ36zZApjBgq1ku1HujzoIWBX4HbB1Zl7YrqcGbJ8AXpWZ9zU+OgZ4EnBIreco7PonSZIkaQpFh8H4lhizZs3K2bNnT/didLb23LUnlX/OWnM61+k9VZIkSVoaRMQFmTmr32ejvqdKkiRJkpYqBlWSJEmS1IFBlSRJkiR1YFAlSZIkSR0YVEmSJElSBwZVkiRJktSBQZUkSZIkdWBQJUmSJEkdGFRJkiRJUgcGVZIkSZLUgUGVJEmSJHVgUCVJkiRJHSw73Qugpdfac9ceOO+cteZM4ZJIkiRJw7OlSpIkSZI6MKiSJEmSpA4MqiRJkiSpA4MqSZIkSerAoEqSJEmSOjCokiRJkqQODKokSZIkqQOfUyUNYDLP1AKfqyVJkiYnYu6k8meuNUVLomHYUiVJkiRJHRhUSZIkSVIHdv/TYseueJIkSVqU2FIlSZIkSR0YVEmSJElSBwZVkiRJktSBQZUkSZIkdTClQVVE/CQiMiIOGiDvihHxmYiYGxF3R8R5EbFZK8+MiPh0RPwtIv4SEfv2mc/2EXFtRKw8wlWRJEmSpL6mbPS/iHgD8IxJFDkWeDnwXuDPwD7ATyPieZl5Uc3zJuCtwF7AqsBhEXFRZp5V61wJOATYLzNvG8FqSJIkSdK4pqSlKiIeBXwOePeA+Z8B7Aj8e2Z+KTPPALYHrgEObGTdBvhmZp6YmUcBP6tpPQcAf8zMb3VfC0mSJEma2FR1//s0cPEkgpttgfuAk3oJmXk/cCKwVUSsUJOXB+5ulLsLWBEgIp5GacHap9uiS5IkSdLgRt79LyJeAOzC5Lr+bQRcmZl3tdIvoQRS69e/zwf2jIgjgVWAlwJ71rxHAIdm5mUdFl+StJSZzAPFfZi4JKmfkQZVEbE8cDTw2UkGN6sBt/RJv7nxOcAXKYHUn+r7E4GTImIX4PHAwZNeaEmSJEnqYNTd/94HPIwpCm4y8/bM3AKYCTwuM98ArAx8BngHcE9EHBwRf42IOfXvvusYEXtGxOyImH3DDTdMxeJKkiRJWgqMrKUqItYBPgy8BVihcR8U9f2qwO2ZOa9P8VuAdfuk91qobm4mZubVjbcHA7/MzB9GxB7AG4FN62dnU0YSPLY948w8BjgGYNasWTn+2mlJMZluPmBXH0mSJE1slC1VT6QMGvF1SpDUmwDeU/9++hhlLwHWi4iHt9KfCtwLXN6vUEQ8G9gZeFdN2ho4JTOvzMwrgZNrmiRJkiRNiVEGVRcBL+wzQQm0XsgYwRHwA2A54HW9hIhYFng9cFpm3tMuULv1HQEclJnXND56ROPvlYAYYl0kSZIkaSAj6/6XmX8HzmqnRwTA1Y0H9K4LXAEcmJkH1rK/jYiTgEMjYjngSmBvYD1gpzGq3IMSQH2ukXY68OmIOLe+3xHYr8t6SZIkSdJ4Rj6k+gACmMGCrWS7Ue6POghYFfgdsHVmXrjADCLWAD4BvCoz72t8dAzwJOCQWs9R9LmfSpIkSZJGZcqDqsyM1vur6NMlLzPvBt5dp4nmeSOwep/0eZT7t94z5OJKkiRJ0qSMekh1SZIkSVqqGFRJkiRJUgfTcU+VJGkJ5vPgJElLG1uqJEmSJKkDgypJkiRJ6sDuf9ISKGLupPJnrjVFS7LosouaJEkaFVuqJEmSJKkDW6okaRJs4ZIkSW22VEmSJElSBwZVkiRJktSBQZUkSZIkdWBQJUmSJEkdOFCFtAibzNDoS+Ow6JIkSYsCW6okSZIkqQODKkmSJEnqwKBKkiRJkjowqJIkSZKkDgyqJEmSJKkDgypJkiRJ6sCgSpIkSZI6MKiSJEmSpA58+K8kSVrk+PBzSYsTW6okSZIkqQODKkmSJEnqwO5/kkZiMl11wO46kiRpyWFLlSRJkiR1YEuVJGmRsfbctQfOO2etOVO4JEseW5MlaeqMtKUqIl4bEadGxNURcXdEXBYRn4yIRw5QdsWI+ExEzK1lz4uIzVp5ZkTEpyPibxHxl4jYt898to+IayNi5RGumiRJkiT1NeqWqvcA1wAfAv4KPBM4AHhhRDw/Mx8Yp+yxwMuB9wJ/BvYBfhoRz8vMi2qeNwFvBfYCVgUOi4iLMvMsgIhYCTgE2C8zbxvpmknSNLIFR5KkRdeog6p/y8wbGu/PjoibgROALYCf9ysUEc8AdgR2z8zjatrZwCXAgcC2Nes2wDcz88Sa55U17az6+QHAHzPzW6NbJUmSJEka20i7/7UCqp7f1NfxLrNuC9wHnNSY1/3AicBWEbFCTV4euLtR7i5gRYCIeBqlBWufoRZekiRJkoawMAaq2Ly+XjpOno2AKzPzrlb6JZRAav369/nAnhFxJLAK8FJgz5r3CODQzLxsVAsuLY0mczO7N7JLkiRNcVAVEWtTuu+dnpmzx8m6GnBLn/SbG58DfJESSP2pvj8ROCkidgEeDxzceaElSZIkaRKm7DlVddCI7wP3A7uNYp6ZeXtmbgHMBB6XmW8AVgY+A7wDuCciDo6Iv0bEnPp333WMiD0jYnZEzL7hhn69FiVJkiRpYlMSVEXEw4AfAE8EtsrMv05Q5BbgUX3Sey1UNzcTM/PqzOz1UToY+GVm/hB4M/BGYFPgBcDOjBHQZeYxmTkrM2etueaaA6yVJEmSJC1o5EFVRCwHnALMAl6Wmf87QLFLgPUi4uGt9KcC9wKXj1HXsymB07tq0tbAKZl5ZWZeCZxc0yRJkiRpSoz64b/LAN8AtgS2y8xfDVj0B8BywOsa81oWeD1wWmbeM0ZdRwAHZeY1jY8e0fh7JSAmtRKSJEmSNAmjHqjicEpgdDBwZ0Q8t/HZXzPzrxGxLnAFcGBmHgiQmb+NiJOAQ2tL15XA3sB6wE5j1LUHJYD6XCPtdODTEXFufb8jsN9oVk2SpKWTo4JK0vhGHVRtU18/XKemj1EezhvADBZsJduNEowdBKwK/A7YOjMvbFcSEWsAnwBelZn3NT46BngScEit5yjg2KHXRpIkSZImMNKgKjNnDpDnKvp0ycvMu4F312miedwIrN4nfR7wnjpJkiRJ0pRbGA//lSQthtaeu/bAeeesNWcKl0SSpEWbQZUkSdJSZDL3yIH3yUmDmLKH/0qSJEnS0sCgSpIkSZI6sPufJC3BJnNfFHhvlCRpMN53+1C2VEmSJElSB7ZUSdJCYquRRsEH8UrSosegStK08yRRkiQtzuz+J0mSJEkd2FIlSZLUwXR07bU7sbRosaVKkiRJkjowqJIkSZKkDgyqJEmSJKkDgypJkiRJ6sCBKiRJkpjc4A8O/CCpyaBKkiRJSxxHSFw0Lanfi0GVJElDWFJPDBZ3k3mYOPhAcUmj4T1VkiRJktSBLVWSJEnSUsgW99ExqJIkSZIaHLREk2VQJUmSpoT3N0laWhhUSZIkTRO7X0lLBgeqkCRJkqQODKokSZIkqQODKkmSJEnqwHuqJEmSpBHwHrmll0GVJEkLmSdeWlxNZkRHR3PU0sTuf5IkSZLUwUiDqoh4QkScEhG3RsRtEfGdiFhnwLIrRsRnImJuRNwdEedFxGatPDMi4tMR8beI+EtE7NtnPttHxLURsfKIVkuSJEmSxjSyoCoiHg78HHgK8CZgZ2AD4MyIeMQAszgW2APYH3gFMBf4aURs3MjzJuCtwDuBg4HPRsQWjWVYCTgE2C8zb+u2RpIkSZI0sVHeU7UH8ETgyZl5OUBE/B74EyUQOmSsghHxDGBHYPfMPK6mnQ1cAhwIbFuzbgN8MzNPrHleWdPOqp8fAPwxM781wvWSJEmSpDGNsvvftsCvegEVQGZeCfwCeOUAZe8DTmqUvR84EdgqIlaoycsDdzfK3QWsCBARTwP2AvbpthqSJEmSNLhRBlUbARf3Sb8EeOoAZa/MzLv6lF0eWL++Px94TUSsHxHPBl4K/Kp+dgRwaGZeNszCS5IkSdIwRtn9bzXglj7pNwOP6lC29znAFymB1J/q+xOBkyJiF+DxlPusJEmSJGmhWayeU5WZtwNbRMS6wL2ZOTciVgU+A+wO3BMRB1MGtAjgeOCjmflAe14RsSewZ317R0Qs6i1cawA3jrJsEFNZb/86B6pywbJdlnWKyy7223bAstNRZ9+yXeoc0CKzL1jn+GWn+Hc28jqn5XvxuDB1dS5u+0KXOqdhXxjQaP+PTsOxaDq+lwEtOvvfYGUXlnXH/CQzRzIB1wNH90k/ArhhgrInAZf1Sd8eSGCjccoeDny3/r0HcDWwXp2uAd48qnWczgmYvTiVtU7rXNqW1zoXzbLWuWTVubgtr3UummWtc8mqc1GZRnlP1SWUe6Pangr8YYCy69Vh2dtl7wUuX7AI1PuqdgbeVZO2Bk7JzCuzDJJxck2TJEmSpCkxyqDqv4DnRsQTewkRMRP41/rZeH4ALAe8rlF2WeD1wGmZeU+7QEQsQ2kFOygzr2l81Hwm1kqwaLUZSpIkSVqyjDKo+hJwFfD9iHhlRGwLfB/4C3B0L1NErBsR90fE/r20zPwtpQvgoRHxloh4EWUQivWA/xijvj0oAdTnGmmnAztGxE4RsRPl2VenjWoFp9kxi1lZ67TO6SxrnUtWnV3KWueSVWeXsta5ZNXZpax1Lll1LhKi9mEczcwi1qEEOS+htBCdAeybmVc18swErgQ+lpkHNNIfRhm9b0dgVeB3wPsz86w+9awBXAa8KjPPaaTPAD5N6RIYwAnABzJz3shWUpIkSZIaRhpUSZIkSdLSZpTd/yRJkiRpqWNQJUmSJEkdGFQtISLikIh4Qv17s4hYabqXSZIkSVoaGFQtgiJi44h4T0R8MSI+HxHvi4hNJii2L7BW/ftMyjO+RrlMr4mIBQb8iIi1I+KAiPhSRPx7RKzSJ8+GEfHzUS7PqEXEjIh4XB3Kf7JlV6xB7RMnzv2Qco+JiEdPtr7FTUQsHxHvjIjHLaT6nhwRO0TE9pP9ThY3EbFsRGwbEastpPoeGRHPjYh/6fNcwamsd7Va59oD5l++/r7WrAMYDVJm3YjYpjd6bP173W5LPj0iYp2I2GWIcsvVAaf6fbZaRKzcSvuXiNhxgP9P7XmtFBEXRsSzJlnuSRHx+vrbXm8yZVvzWT0iNhu2/KJuYR9zp8vSsp7TbdTnfxGxXUR8PyJOjYgtatrLIuIPEXFvRFwaEa9rz2uxMN1PH3aaP1GCop8A84AHWtM8YDawfiP/kxt/Xw/sVP9+AHjOiJftNcC8VtpM4Ma6bNfVeq8DXtTKt0m77CTqXRFYp5X2TOB44GfA54En9im3MfDnPunvoowseUFje+0B3FrX41bgPZNcxlVq2U37fLYtsEorbUfg6lpmHmU0zNeN6nup6WsDB1AedfDv7WWoeTYEft5K247yKIRTgS1q2ssoD/C+F7h0sss6wfb5Z2DFVtpmwDnA3cBdlIsEz+9T9h2U0UWb+8qprd/PPOBYYMYQ23brMfahhwO7Ah8GXgUs0yfPE4GvtNJm1f31/wFPqWnPAn4E/F99XWA9h9229fOVqQMSNdKeDHy1fpd/AI4DNmjl2R7YpfF+mbrc/2jst3cCH+1T5x+ATwIbTnJdZtRyc4C5wH41/b2tek8GVuhTfg3gU5SRYe9v5L8bOAvYfpzv+SLGPu7+DthmmN9nY78c2TFswDr7Ha/3pjz25F7g98AOfcotcKwGHgZ8t7E9j6GMrvv1xjabR33eZOs3MNa0cS23Qy+tVechwBNa+98xre/ofuCwUW2frmUZ8phb07djhMddJjguuJ4D/V4WmfVszXuB40lNn7JjyhjbZyZDnP8B29S81wD/Szm2b0c5Tp8JfAb4FeX3/dwu3+t0TNO+AE71iygHh8uAmygnEU8GVqjTk4H31R34RkrwtQlwQ6P81+qP9aq6w84B/jzGdEWj3C4DTl/s86P6ej1IrFPfbwicDdwD7NjI1yWoesiPmXISfhdwc/3h3VGnN7XK9Ts52Klum19STgDuAfaqP97jgH0oJ2zzgK1bZa8ZZ/pLne/19f3VjXLzgH9pvH9lzfvr+j2/lxLgzQNe3HX71LSZLOSDHSUIGmv6RZ3v7+r7s8fZPi9g/n58eJ2ursvy7FadfwTe0nj/ecqJ/vso/zw2Bj5Y95f/GNG2XRO4nIeeeP8vsNEE2/a5dX/7ByVw/zvwfOAWyu/+ZEpwfXefeX11nOlbdRl+Wt+f0Crb3r5Pq/XfCvywTrdSjjsbNPL9Dnh74/3+wH2UB65vV6eja9rbW3U2A5JfA28DVhtge+9Xy3wLOAq4HfhI3W4HUS5QfKK+/2Cr7JOAv9bt9xvgf+q2vQ/4MiVgvRf4Jo0gGHh1rfN0SqD8nDqvJ9W/d62f3U95hMe0HsM61Nk77pxOCTzPq+v9FRoXHPrVCXy0btdPAO+h/G85ru43bwI2ohw77wL2au0H88aZHvL5BPvt+2raIfV7eQ7l934/sPcoftsdjwszGfICI0MedxnymOt6DvR7Wejr2fF7GeqYwjSc/1EucP0X9bhD+d9yK3BiI09QnjH7vWG+z+mcJt3VSVPmA5TA6lmZeXXrs8uA/4yIkyn/DL9H6d43u5HnrZSrj0+l/Ah+TzkoTOR4ICk78USy9X5TyrPErgHIzEsjYkvKifBXI2KVzDxygPlOxscpV5W3zszbIuJRwGHAVyJircz81Dhl30k56dwNICL2BL4AHJWZb695Do+IE4F3U1oNex5PuXre72HSywNvAC6kHHib2tv1A5SDyosz84G6HIfUtPdRTnqYRNed5/RJOwj4G2VfuiYiNqScpP4oInbLzG+OMa/3A/9NOXmcVx/QfQLw/czcoS5XUE7gP0D5R9HzAkpQ+cc+8+1tg95JVL/Pej4GXEK58nhHrfODlJPkj1BahnrWAf7UeL8DpeXkkEbaRRGRlN/Hx+r8Bu32s1GftI9RrhRuTjl53wI4FPhlRLwy+zxXr/oo5fe6FeWf32GUq5izgZdl5n21O92ZlEDwjY2yb2R+INa2DOV3+c+Uf97t32h7+x5MCaA2y8y/woPPFzyH8s9t55rvSZR/mD1vAT6Zmfs30r4XEbcAb6/r0/QG4J/q/A4DDomIH1D2px9n/2cH7gZ8IjM/Wpfrp5Rg86Cc/0zD/6rdUHaktGr1HFLXa5PMnFPLr0Q5vj0hM7eKiKcD51KOA4fWcvsDx2Tm3n2W5wrKd3x8RBxJeRD9d/vkm6yhj2GT6Ea9Zuv9+4DjM3P3xrz2pAQma0bEazPznjHmtSPlOzi4lruIchz8YGaeUPNcEuWe3t0oxxoo++MtlGdH3tqa5yMo6/yfjH/M6Hkz8OXMfHcj7TcR8cj62ZF12b4yxjq0rbtAhdNzzIXhj7tDHXOXlvWs8xt2XadjPbsY9phyPAv//G8jYPfG/4CjKS2CX32wosyMiC9Tjh2Ll+mO6pzKRDlg7DtAvn+nHEC+RqOrRSvPAzSu8k0wvxspVx2fNMH0dha8UnEnY3c7+hTlIPd++l/N2X/A6UQeepXjWuCVfer7YF3vT9f3/eq8hUYLFLBaLfPSVr5XAX9ppe1ACap+zIJdVVat89lsou+CcqLx6j75dgBubpXr1x2p39Rez6tpde2hdK06isaV3fY2Am4A/q3x/jF1/i9rzWt74MpW2gcoLQtHAqt22D530rjK1Uh/E42W2cbybtt4f+8YdbwI+EefbTvR1G/bXk75h9BMW4nyT/Su3vbrs23nAq9pvF+nzn+71rx2Bv7USuu12ryfVjfG8bbtGNv378Cb++TbC7h2nN/KfYNs2zHq/FfKP86b63a9nhIEbdwqdwe1q0x9/8h+6wZsCdzeSruVPi1JlJPnecDjGvvpxY3P7wY277ftWvPZHLi7lTYdx7B5lFbccyeY/tCq8xbgJX3q3KJuuzPrftyvzruAFzbeP6Iu56atfNvw0N4T61EuTM2l9ZumXECczH57H63eAzX9FcAdrXK3UHoPjDfd2Gc9F/oxt6YNddyl2zF3iV/PLus6Tes51PGkyzGFaTj/oxxPNm9t1wcoAWxzHpvROuYuDpMtVYuOdSndwCZyASWQ33msDJk5mQFILqAECVeMlyki5vZJvoZy1eHcPsvwgYi4nXI1+cd9yh7AcFdIHkmfK/aZ+cl61fzwejP1V9t5gOUoTdM9vaun7Ra9myj3ZzTnf2JE/JjSdP/7iPhP4FOZeS8LXsEZT++ksu06yslKz82ULooHTTC/bShXm5vWoHTReVCWq0J7RcTfgcPqNjqrVe4RwG2N973t0m59uw54bGv+n4qIb1O6h10WEe/NzN53MJntM4PyD63tKsr9QU1nArtTuhJA2ZdfSGl1adqSsq/23E650n4U49uM0jrW9Dge2jpGZt4REa+k7HOnRsSulFaOplUpVz57rq2vf2nlu5rSl785/70i4mt1eXeJiL0zs7eOk9m2UL7jfld8/wis3nj/K+B1zG+tvZRy/1d72z6L/vvzgzLzF8AvIuKdlG5ob6LcD/euiPjfzNy4Zr21tQy9v9uDcKzOQ/dTKC129/Wp/j7KMWYVyjb/DaXFqee6ug5nj7cONU/7d3AAC/8YdjlwXmbuOl5lEfFa4KRG0jz6DEyVmWdFxIsp3/MZlHVqu4fSDb3nH/X1zj75Hhy8JDOvBLaOiB2B/xcRbwbelpmXjbfszcVr/P33Rr3tOpvrdQ1wWmbuOd6M+2wfmJ5jLgx53O1wzF1a1hOGX9eFvp4MfzyB4Y8p03H+9zdKz5+eByj367a3z2NZsIV70TfdUZ1TmSg/vFcOkO+VwE0D5HsEpZvLKZSTzw1q+g7Um+Tr+08Atw0wv82AM1tpRwPnTlDunfTvM38tpZl4xgTT9jz0KsfvGKdFj3Kl/z7KyVO7zj8Bu7XS9gFWb6XtCMwZp45/BS6mDC7wEsa56lrTf8T8e2BuAd44xnLPbbz/KQP0D6d//+pLadzb0KfMh+ty/bC1ba+iDt5R3wcliHxcq/z2wHXjzH9HygHybEo/64m2z5eBA+t0A31u4KV0J/tbK21DykH3FMr9SS+uv6PPAS+v0xcoLVj7NsqdSTnxGmbbXk6rn3prex1DuZL5pda2/SuNgRJq3pOBma15vJpWi1zjs2WBD1FOZk+g/OMf5Ir/xynB5+6UAGi7PvleR+O4wvx7wP4fJcjbhnKC8i7KP9KNKF1k7wAO7FPnuC3lwKNr+Ysaad+hdKF9Uv3825Tf2a+AlWueVSj3af13a34/odxf8chG2oy6b91CbdWn3Cz+t0aeD1Jaq/YHntRnOZ9I6bp5F/Ch1mfTcQz7Bo2Wtgn23Qca739B6cI3Vv6nU1qU+rXg/A54VyttI1qDhVC6iF4xxvxXpfwm7qZ0QX3sAPvtdcy/b/UfwD598u3NQ6/2nwJcOORve6Efc+tnV9HxuMvkjrlLxXp2WdfpWE+GPJ7UskMdU5iG8z/K7StfGqDOzwOnT5RvUZumfQGc6hdRTrxPGSDfqZR7EsbL8wTKlfJ76o9tHrVptf4QvjyiZX52PVisPkG+HYDjWmn/RbniOlEd7YPd52mciI1R5lWUf97tA89JwNcHqPMrtE7a+uRZltKKcRflSti8fgf2eoC9sjV9vk++bzUPIIv7wY5yEvVlysnQ4eNsn37dME7ok++YfutEGVHvkt66sGDXvruB/VtlPgvcOMB6bs2C3Ry/BvxwgnL/jwW7k/wY+MIAdX4C+J8J8qxPGeHpZkr3ir7bdpzte0SffIcA57fSXk4JwuZRgt27Wtv2gfpbWbZPnQN1P26VeyrlKmZv/tdTAqzfU67Czq6v97TnTxmU5La6TX5IuffpmroszcETDgJ+1ngflJP83uiCd1FObq5trO89lCuu7VEUp+MY9goGOH5Tupe+qfF+/7pOK45TZgPK8apd5ycZYJQ9ygnsuMdXyn0Yl1BaAcbbb4/rM72zT76zge803u/CYBdMNqQ1eA3Td4Hxe4zguMvgx9ylYj27rOt0rCdDHk8a87pognJ9jynDTgx5/kc5Nj11gPn/B41ulIvLNO0L4FS/CHgp5QTgs8DyfT5fvn42j9Y9QH3yfpvSp35dysn/g/1VKVd6LlsE1vfdwB8GyPfs1g9yA0rr0rijidWD5H+00laaqFzNtyfwvAHXY31KQHwlQ5xINuazA+Um+1Fs20XmYMf8k6gxryYOOJ/9gFeM8VlQuvh9lNLv/uj6z3Snft933Q/WHXI5tqy/r4m27ftb/6SfBWw5wPyPotWaOk7eN1ICj/Gu1K7bZ3psn3yf7Vdv3Va7U4al/zHlxPmblCu1G41R53HAekNu37Xq728f4NE1bY26P/+4zrvv76T+Fr9MGXHrIspFlH9t5Vm7N99W+pqUq7mfrPvP0ZT7AnYG1hyjvoV+DBt2onQP2gh42AT51mSAe8zGKPv0ftu2T77lKANnHAf8U8f1Wgd41Ci2Ucfl6HKBcaTHXUZ0zHU9F+56Dns8qWkL/Zji1H+KuqG1CIiID1G66txEuRJ9Vf1oJqWb2RqUH8THJ5jPLcCemXlylAdf3gfMyswLI2JzypX2laZmLSQtLBHxCMpx4boce/Q2SZI0xRyoYhGSmZ+IiPMoV/G2ozx0EUqT7TnAZzLz5wPMannKzfj9rEK552NSIuIjlO4v4wZ0oy4raWyZeScLDhggSdJITMf53+J63mhL1SKqtjD1Rr+6Kfs/12WssudRbmbeo09L1ZGULhcvmuTy3E/ZX2ZMplzXssOKiC9RHvL55sWhbIdyi9XBbjGr842U76TfKGxTUnY66uxSdimqc2vKvWhPnGydw+pSZ0T8ibKeT1oY5RbDOn9Wy03q/2AtOy0XGBf2sXNpWc/Frc4uOpxnLPTzv+k4bxwFg6olUES8mjIK0rGU+x/OoNzAuwFltKttM/MnY8+h7zzXoewv/Ya7nsqyi81BoEvZ6TjwWOeE5e6j7HvD1DlU2emos0vZpajO1wDfHrLOoYKjjnWeQVnPFy6McothnZfXcsMErP5vWQTLLkV1drnoO2ydC/38r0ud08nuf4uIKE/d/nJmXlv/Hk+Od3UjM78TEW+j3Gi9e03+KqVL4NsnG1DVeV4zca7RlwV2AwKY1AEkM4fet6ejbIc6nwgDPddilGWXljpf1KHOYctOR51dyi7WdUbEZgOW22jI+qA83mLdhVnnMC0wXcothnWuP2ydTM+xqEvZxemY26Xs0lLnUOdE0On8ZKGf/3U8b5w2tlQtIiLiAeC5mfnr+vd4crwrDRGxCmW40WWB51Ge+XIT8MvMHOteK0laqtRj7SD/BIPWcXcSwdEWlAGGZnStU5pKEfFYyvPN/jZh5kWgbJc6lyYR8Wjg5syc9P30mqRcBIYgdEoYY3jiIeazLGUgioHH96cMiLEv5aGo11Melnpv/fvM+tnDR112irfnZsDPF5eyY5WjnJDtRB0Sv8/na9N6DlPXsktDnZRnuf078A5gjZq2DnAEcFp9XX+M+Q1VdjrqXNyWd2HXSXl49MmUFqzxpo+x4LNh2s9EG2tqP7Ns6DqdFu5EGVnzQMpw/j+iDIM94WM5pqvsIOUox8uXtdLeQXmOWW+fvRrYuc/8F3rZjnX+CHgrsOokv/ehynUtO8F8H03rmYCtz99Kecj3ecDratobmP/svzspw8S3n7e3HLAX5XEZcygDo91JedD98YzzqJdhy3apc1Gfpn0BnOoXUf7x/g34DuWhchu3d/5JzGtO+yA0Tt4nAH+iDGZxFuVheh+v0+GUwOjemmedUZWdxLoMG6S8hiFPSKajbLsc5flAv+ShD7T9CQs+lX2Tdn3Dll2K6tyQ8hDZ3sNw/wo8GfgLcAvlqfO3Ux4k297nhyo7HXUubss7TXWeyWAPi13gd82QwVGXOhf2cWhxrJNyEeUA4EuUIHuVPuU2pPV/pe4bz2q8f0Ldf+6jPA/pEsoFyyuBx0x32Q7lfg28t/H+bfU38yPKRdB9KSe784DXt5Z1oZftWGfv/8LdlOfWvYxyP9JE+9VQ5UZQdtjAaLda7y8pAfU9Ne1e4OuUc8pv1nm8tVHu0ZSHqz9AecD7X2uee4HvU553Og/4RJ9lHapslzoXh2naF8CpfhHlwW0nUgKi3o/yFuC/KUOsPxeYMeC8Pk3jKfMT5D217uAzx8kzk/IwzVNHVXYS26UdbKwz4LQXC/6zXehlO5T7RP3+dwaeUj+/nvJP86mNfP2CjaHKLkV1ngRcDPwT5cruqcBllBPvVWqexwCXUgYYoGvZ6ahzcVveaarzs8CNAxyHtgaubKUNFRx1qXPY4+ZUl1tU6qT8v7mR8v/zOsr/0uuAF7XK9TuePEDjAe7ANyjHk2c20mZRTgSPnO6yHcrdCryk8f5PwOF9tu2XgItaaQu9bMc6H6AEXcfW+cwD5lICk6ePs18NVa5jnUMFRrXsBa3veA/KLSCHtvIdBlzYeP9VyvNQn91IWxc4G/hGfb91ndcurXkNVbZLnYvDNO0L4NTnS4H1KTchngD8mflB1u2UhwJ/ZILye1Oi/98AH6nz2r05NfLeymBPL98WuLWV1qXssMHGUF1upqtsh3J/BN7ZWoa1gdmUk4bn1LR+JwdDlV2K6vwLsFPj/QZ1+7evcr4VuLSVNlTZ6ahzcVveaapzJWDdfsetiSaGDI461rnLgNMXW/v8UOUWwzq/TrnSvU59vyHlZO0eYMdGvkGCqhtpHV9q+n7A1dNdtkO522kEmZSWrS36lHsJ8I9W2kIv27HOB7cR5VaFnSitWvdT/u9eSAlW1hhFuY51DhUY1bTbWttolbocL+yzjW5tvL+JxnGzkf6Uury9btQHAbNbeYYq26XOxWFy9L9FUGZeTulbeixARKwNbA5sD/wbsCVlhxvL4fX1ccCz+1UBfKXx98CLNsH7yZS9asDy0crXexDyKROUmwXs2UqbjrLDllsH+G0zQ2bOiYjNKa2Xp0fEK+v824Ytu7TUuSbQHFnoqvr651a+yyhdakZRdjrqXNyWd6HXmZl3AHcwnAMoJ/XjyjLa6nojqvN4yvFwkFHDmsfNYcstbnVuCrw/68hhmXlpRGxJ+Z/41YhYJTOPHGCeAKvSOr5UFwKPXQTLDlruQmAbyqNWoNyP9ERKF/6mJ1J6ArTntbDLdqnzQZl5N6U17xsRsRalh8MuwKHAZyLix5m53ajKDVF2A0qvpJ5vA0dTusQ1fb/Op+lu4OGN972/V2zlexglUGu+v6nPot8ELENp3b8ROJfSlbY9r2HKdqlzkWdQtQir4/Rv1pj+ifLP+LwJim5CubrT70S07XTg4Ii4ODOvHGM5ZlLuk/rZCMsOG2z8jnKF8djxCkXE31kwMJqOssOW+xvw+Ha+zLwzIrahdG/6IfD/+sxu2LJLS523UE7Ce+ZRrhLe1sq3MqXrxSjKTkedi9vyTtc2GkrH4GhYNwM/YPyLalBOQj8/gnKLW51rULrQPygz5wF71WPsYRGxMguekPfMioiV6t83UPaXtlWBuxaRssOU+zTwvYi4mnLS/nHgPyPiJsr/dICtKNv+xNa8pqNslzr7ysy5wH/W+TwbeBOww1SVG7DssIERlFss9o2I0+tnH6L8Dt4REadl5ryIWJZyP9oljXIXAHvXPA800t9Zl6d5UeqeVp3Dlu1S56JvupvKnOZPlKDpLZQ+p1cyvz/4KcC7KK1OfW94BGZQrpzewvyb/k5lghFoKCelvcEmzgWOpNyr8on69zl1Xv8HPH6EZX8J/PcA26TdZ/6LwNwByz3QSlvoZTuUOwU4cZz8y1KuZD3Agt1Yhiq7FNV5BvDpAb6TjwC/aaUNVXY66lzclne6ttEgE/BGFnL//n51UroRnT1A2fZxc6hyi2GdlwJ7jZP/w/V48MM+dT7AQ7tjPwD8Z595fJz+9+4s1LId63wrJdC6nXKbwK2NefWmM4CV+sxvoZftUO4hXSQn2JeW7VquY50/revwMEoL7Rcp3Zp/RL2fnvI/7ScsOMjKv9bt84+6jW6nXJC+mnKOdgql99M8YKtGuRcy/xztcOBzlIv284CPNfJ9EDi3VedQZbvUuThM074ATvWLKDcyzqs72nGUe582mET5feqP+eeUKzsnU/qnHjdA2YdRgrbT63LcU6fr6o/8XYw/pPqkyzJ8sLE2sPmQ23ihl+1Q7jX1QLP6OHmCErxeOYqyS1GdLwV2GOA7+A6NUae6lJ2OOhe35Z2ubTTIRLlwNOxgCkMFZP3qpFywum2AspsBZ3YttxjWeTQTnIhRrojP67NtN+8zbdyn/NeBD0x32S511vR1KcOvn0EJRi+jXOz8EhOMHjwdZYcpRxlM5ikT7UejKtexzqECo0b5p9ffzWeoj+ih3J9/ct1eZwKv6VNuU8r52+2UEVTPp3H/Yc2zMY3Bn7qW7VLnoj758N9FRH0g5F2UA8a5dbogB3xYW0RcBJyfmW9tpL2VclPjIzJzJF1eRqXeJ7Z+Zp493csiSeOpD/qNYY5XEXEfpYfBjIVV59KqdqvaAfhUZva7b6OXbwfKieluC23hpAlExNMpQ6gvBxyfmZdExPrAJ4GnUS5WH5aZp07jYmocBlWLiPrE6+b9U0+jXLE4n/lB1nmZ2a8/NhFxG/DqzDy9kbYqpW/6kzPzT1O6ApKkBRgcSdLSwaBqERURq1CCq03r67PqR78FzsnM97byPwA8NzN/3UibQelCMiszL1woCy5Ji5GIeALwWkp36W9l5o11kKAPULrPXA4ckmVU1sW2TknS1DKoWkxExHMp/3D/DaDdlaQGVa+hjDbXM4PS7/iVPHTEFzKzPdSwJC1VImJDyn15vVHTrgVeROnvvxIluHkK5eLUxlmH6m6Un3Rw1LXOAdfrI5T/7x9fGOWWpjolaSwGVYugiFiG0jLV6wr4AuBRlJvu/0Zpqdq+VeYB+j/3qf2cJ2DBoEySljYRcRKwEfBqSlfpoyldr28DXpyZt0bEYyhDcJ+ZmW9rlB0qOOpS5yTW637K//fJ3sc1VLmlqU5JGovPqVpERMQLmB9EPY/yTzmAv1KG0DybEkxdNsYsvOFWkibn+ZSR0f4PICI+QGndf0Nm3gqQmddHxKHAvq2yB1COz83g6L8oN5O3g6MPUJ4R07XOQT2RwR6cO6pyS1OdktSXQdWi45z6egVl6MxzKM/puGqQwpl5whQtlyQtqdYEmt3rrqqv7e7RlwFPaKUNGxx1qXNMtYfD04DLJ9NlcNhyS1OdkjSIZaZ7AfSgHSkPyN0gM9+cmScMGlBJkoZyCyXI6ZkHXEDpite0MuWBlU3DBkdd6hzPIykDGT17EmW6lFua6pSkCdlStYjIzBOnexkkaSnzB2ATykOBycwHgOf0yffPlF4ETcMGR0PXGREHjr0qrEDp0vaWiHhJmXX+R5dyS1OdktSVA1VIkpZKEfFSYLWJLmpFxHcozwn8TCPtDGB2Zr5/grIfAV6Zmc8ZQZ29AYnGuh+o+Vn2BmIYttzSVKckdWX3P0nSUikzTxukl0BmvroZ3FSfpnQnm8izgG+PqM7TgOsp920t05yA1SgBwxY1bcYIyi1NdUpSJwZVkiRNUsfgaNg6twb2Aw6NiJ9GxPrNj0ddbmmqU5K6MqiSJGkxkZnfAp4KXA38PiI+FhErTFW5palOSerCoEqSpMVIZt6SmXsCLwVeA1wCvIyJW4CGKrc01SlJwzKokiRpMZSZ/wM8EzgeOHaqyy1NdUrSZDn6nyRJi7mIeALwROC3mdke1n3k5ZamOiVpEAZVkiRJktSB3f8kSZIkqQODKkmSJEnqwKBKkiRJkjowqJIkSZKkDgyqJEmSJKmD/w+4W7Uke1haqQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1008x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_graph(get_section_views(von='2020-03-01',bis='2020-05-30'),\n",
    "          title='View share for sections, Spring 2020')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Qiskit global summer school"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_graph(get_chapter_views(von='2020-07-20',bis='2020-07-31')['total'],\n",
    "           title='View share for chapters, Qiskit summer school')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_graph(get_section_views(von='2020-07-20',bis='2020-07-31'),\n",
    "           title='View share for section, Qiskit summer school')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Autumn"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_graph(get_chapter_views(von='2020-09-01',bis='2020-11-25')['total'],\n",
    "           title='View share for chapters, Sept/Oct/Nov 2020')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "make_graph(get_section_views(von='2020-09-01',bis='2020-11-25'),\n",
    "           title='View share for sections, Sept/Oct/Nov 2020')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

